Leaf: An Instrumentation-based Dynamic Analysis Framework for Rust

This paper presents LEAF, an instrumentation-based dynamic analysis framework for Rust. Although Rust has grown rapidly in recent years, the landscape of program analysis tools for Rust is still in relatively early stages. One notable gap is the lack of a general-purpose dynamic analysis framework that can support different analysis tasks. LEAF aims to fill this gap by providing a Rust-native framework for analyzing Rust programs at runtime. Rust provides rich semantic information through its ownership model, type system, memory model, and compiler-level representation. Therefore, LEAF focuses on how to make this information available to dynamic analyses. In particular, LEAF captures MIR-level semantic information, augments it with runtime facts, and delivers it to analyses as an event stream through Dynamic MIR (DMIR), an event-driven programming interface. Through three substantial dynamic analyses -- a concolic executor, a Rust-specific sanitizer, and a control-flow tracer -- we demonstrate the practicality and expressiveness of LEAF. Our evaluation further shows that LEAF's compile-time and runtime overhead is meaningful but manageable.

==> res_lsts_callback_example.rs <==
impl AssignmentHandler for ExampleAssignmentHandler {
  // ...
  fn binary_op(
    self, op: BinaryOp,
    first: Self::Operand, second: Self::Operand,
  ) {
    let dest = self.dest;
    println!(
      "Binary Operation: {dest} = {first} {op} {second}",
    );
    println!(
      "Binary Operation: {} <- {}, {}, {}",
      dest.addr(), op.name(), first.val(), second.val(),
    );
  }
}

// Program:
let x = 0x10;
let y = x + 0x5;
// MIR:
// _5 = const 10u8;
// _6 = Add(move _5, const 5u8);

// Output:
// Binary Operation: Local(6) = Move(Local(5)) + Const(5, u8)
// Binary Operation: 0x7ff0 <- Add, 10u8, 5u8;



impl AssignmentHandler for ExampleAssignmentHandler {
  fn binary_op(self,
    id: AssignmentId, dest: Self::Place, op: BinaryOp,
    first: Self::Operand, second: Self::Operand,
  ) {
    println!("{dest} = {first} {op} {second}");
    println!("{} <- {}, {}, {}",
      dest.addr(), op.name(), first.val(), second.val(),
    );
  }
}
// Output:
// Local(6) = Moved(Local(5).Field(1)) + Const(5, u32)
// 0x7777ff0 <- Add, 10u32, 5u32;

==> res_lsts_core_example_rt.rs <==
assign(L(10))
  .by_use(copy(Index(Deref(L(12)), L(4))));
assign(L(13))
  .by_cast(copy(L(10)), i8);
assign(L(3))
  .by_binop(mov(L(13)), cons(-64i8), Ge);
// ...
take_branch_ow(mov(L(3)));
// ...
assign(L(5))
  .by_ref(Deref(L(6)), Immutable);
assign(RetVal)
  .by_adt(Adt{variant: 1, fields: [copy(L(5))]});
return_from_func();

==> res_lsts_intrinsics_rt.rs <==
// MIR
_4 = intrinsics::rotate_left::<u8>(copy _1, const 2_u32);
// DMIR
assign_to(place({local: 4}))
  .binary_op(copy_of(place({local: 1})), cons(2u32), RotateL);

_13 = intrinsics::volatile_set_memory::<u32>(
  move _7, move _8, move_9);
assign_to().set(...);
